Dihedral fields with Bloch lattice index five and quadratic subfield Q(i)

We construct infinitely many Galois extensions $M/\mathbb{Q}$ with dihedral group of order ten, quadratic subfield $\mathbb{Q}(i)$, and Bloch lattice index $Q_2(M)=5$. More precisely, we specify a Chebotarev set of rational primes of density $1/50$. For every prime $\ell$ in this set, at least two of four mixed cyclic quintic extensions of $\mathbb{Q}(i)$ of conductor $(25\ell)$ have this index and satisfy $K_2(O_M)(5)\simeq(\mathbb{Z}/5)^2$. A two-dimensional cup-product pencil selects the extensions. Generalized Bockstein maps, integral co-descent, and a motivic genus formula then determine the tame kernel and the subfield Bloch-lattice index. The result is unconditional.

==> anc/README.txt <==
Ancillary exact-arithmetic checks

The scripts were run with PARI/GP 2.15.5. From a GP session, read a script,
or invoke gp -q <script-name>. Each script exits after printing its marker.

check_tate_data.gp / check_tate_data.log.txt
  Certified cyclotomic base and Tate-line characters; seven prime controls.
  Marker: TATE_DATA_DONE
check_tate_identities.gp / check_tate_identities.log.txt
  Explicit fifth-root identities for the fixed Tate generator.
  Marker: EXPLICIT_TATE_IDENTITIES_DONE
check_wild_seed.gp / check_wild_seed.log.txt
  Conductor-25 ray-class seed, its group, conductor and discriminant.
  Marker: WILD_SEED_DONE

The .log.txt files are previously recorded outputs, copied without changes.
These computations certify fixed arithmetic inputs. They do not directly
compute Q2 for a selected mixed ray, prove the infinite-family theorem,
or constitute proof-assistant formalization.


==> anc/check_tate_data.gp <==
/* Exact fixed degree-eight Tate-line generator and seven Chebotarev controls.
   Does not certify the choice of a particular mixed ray or compute Q2.
*/
default(parisize,200000000);
default(realprecision,80);
y;x;
print("PARI_VERSION=",version());
b=bnfinit(polcyclo(20,y),1);n=b.nf;
if(bnfcertify(b)!=1||b.no!=1,error("cyclotomic base is not certified class one"));
g=b.fu[1]*b.fu[2]^3*b.fu[3];
au(a,r)=Mod(subst(lift(a),y,Mod(y^r,n.pol)),n.pol);
ug=bnfisunit(b,g);
us=bnfisunit(b,au(g,13)/g^2);
uc=bnfisunit(b,au(g,19)/g);
if(#ug!=4||#us!=4||#uc!=4,error("incomplete unit coordinate vector"));
if(ug[1]%5!=1||ug[2]%5!=3||ug[3]%5!=1,error("unit generator has different coordinates"));
if(sum(j=1,4,us[j]%5!=0)||sum(j=1,4,uc[j]%5!=0),error("wrong Tate Kummer character"));
print("CERTIFIED_E_DISC=",n.disc," ROOTS_OF_UNITY_ORDER=",b.tu[1]);
print("G2=",lift(g)," UNIT_COORDINATES=",ug);
print("SIGMA13_G2_OVER_G2_SQUARED_COORDINATES=",us," C_G2_OVER_G2_COORDINATES=",uc);
print("NONZERO_TATE_LINE_GENERATOR_ACCEPTED");
f0=x^5+10*x^3-10*x^2-15*x-18;
check(ell)=
{
  my(P=idealprimedec(n,ell),tv,dg,ff,wild);
  if(#P!=8,error("ell not split in E"));
  tv=vector(8,j,lift(nfmodpr(n,g,P[j])^((ell-1)/5)));
  if(sum(j=1,8,tv[j]!=1)&&sum(j=1,8,tv[j]==1),error("Tate splitting is not conjugation stable"));
  ff=factormod(f0,ell);dg=vector(matsize(ff)[1],j,poldegree(ff[j,1]));
  if(dg!=[5]&&dg!=[1,1,1,1,1],error("unexpected pure wild Frobenius splitting"));
  wild=(dg==[5]);
  print("ELL=",ell," TATE_SPLIT=",tv[1]==1," ALL_TATE_RESIDUES=",tv," PURE_WILD_FROB_NONZERO=",wild," PURE_WILD_FACTOR_DEGREES=",dg," IN_DENSITY_ONE_OVER_50_SET=",tv[1]==1&&wild);
};
{for(j=1,7,check([41,701,941,1321,1381,1801,2081][j]));}
print("TATE_DATA_DONE");
quit;


==> anc/check_tate_data.log.txt <==
PARI_VERSION=[2, 15, 5]
CERTIFIED_E_DISC=4000000 ROOTS_OF_UNITY_ORDER=20
G2=-5*y^7 + 7*y^6 - 3*y^5 + y^4 - 5*y^3 + 6*y^2 - 3 UNIT_COORDINATES=[1, 3, 1, 0]~
SIGMA13_G2_OVER_G2_SQUARED_COORDINATES=[0, -5, -5, 15]~ C_G2_OVER_G2_COORDINATES=[0, 0, 0, 10]~
NONZERO_TATE_LINE_GENERATOR_ACCEPTED
ELL=41 TATE_SPLIT=0 ALL_TATE_RESIDUES=[16, 10, 37, 18, 16, 10, 37, 18] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=0
ELL=701 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
ELL=941 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
ELL=1321 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
ELL=1381 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
ELL=1801 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
ELL=2081 TATE_SPLIT=1 ALL_TATE_RESIDUES=[1, 1, 1, 1, 1, 1, 1, 1] PURE_WILD_FROB_NONZERO=1 PURE_WILD_FACTOR_DEGREES=[5] IN_DENSITY_ONE_OVER_50_SET=1
TATE_DATA_DONE
  ***   Warning: new stack size = 200000000 (190.735 Mbytes).


==> anc/check_tate_identities.gp <==
default(parisize,200000000); y;
b=bnfinit(polcyclo(20,y),1);n=b.nf;
if(bnfcertify(b)!=1||b.no!=1,error("base not certified"));
g=b.fu[1]*b.fu[2]^3*b.fu[3];
au(a,r)=Mod(subst(lift(a),y,Mod(y^r,n.pol)),n.pol);
h=b.fu[2]^-1*b.fu[3]^-1*b.tu[2]^3;j=b.tu[2]^2;
if(au(g,13)/g^2!=h^5||au(g,19)/g!=j^5,error("explicit fifth-root identity fails"));
print("PARI_VERSION=",version());
print("FUNDAMENTAL_UNITS=",vector(3,k,lift(b.fu[k])));
print("TORSION_GENERATOR=",lift(b.tu[2])," ORDER=",b.tu[1]);
print("SIGMA_FIFTH_ROOT=",lift(h)); print("C_FIFTH_ROOT=",lift(j));
print("EXPLICIT_TATE_IDENTITIES_DONE");quit;


==> anc/check_tate_identities.log.txt <==
PARI_VERSION=[2, 15, 5]

FUNDAMENTAL_UNITS=[y^4 + 1, y - 1, y^3 - 1]

TORSION_GENERATOR=y ORDER=20

SIGMA_FIFTH_ROOT=y^7 - y^5 - y^2 - y - 1

C_FIFTH_ROOT=y^2

EXPLICIT_TATE_IDENTITIES_DONE

  ***   Warning: new stack size = 200000000 (190.735 Mbytes).



==> anc/check_wild_seed.gp <==
/* Exact audit of the conductor-25 anti-cyclic degree-five ray layer over Q(i).
   No Q2 conclusion is printed by the computation: the mathematical proof is external.
*/
default(parisize,400000000);
default(realprecision,100);
y;x;
bk=bnfinit(y^2+1,1);nk=bk.nf;
if(bnfcertify(bk)!=1,error("Q(i) certification failed"));
R=bnrinit(bk,25,1);Hs=subgrouplist(R,5,1);cnt=0;
print("PARI_VERSION=",version()," RAY_CYC=",R.cyc," SUBGROUP_COUNT=",#Hs);
audit()=
{
for(j=1,#Hs,
  if(matdet(Hs[j])!=5,next);
  rel=rnfkummer(R,Hs[j]);
  q=polredbest(rnfequation(nk,rel));
  n=nfinit(q);fs=nfsubfields(n,5);
  if(#fs==0,print("SUBGROUP=",j," NO_QUINTIC_SUBFIELD=1");next);
  f=polredabs(fs[1][1]);gg=polgalois(f);
  print("SUBGROUP=",j," QUINTIC=",f," QUINTIC_GALOIS=",gg," M_DISC=",n.disc);
  if(gg[1]==10,
    cnt++;
    if(n.sign!=[0,5]||#nfgaloisconj(n)!=10||n.disc!=-2^10*5^16,error("pure-wild D10 field certificate mismatch"));
    C=rnfconductor(bk,rel,1);
    if(idealhnf(nk,C[1][1])!=idealhnf(nk,25),error("pure-wild relative conductor mismatch"));
    P=idealprimedec(n,5);
    if(#P!=2,error("pure-wild five-prime count"));
    for(k=1,#P,if(P[k].e!=5||P[k].f!=1,error("pure-wild five e/f mismatch")));
    print("PURE_WILD_D10_POL=",q," F1_POL=",f," F1_DISC=",nfdisc(f)," CONDUCTOR=",C[1]," PRIME5_EF=",vector(#P,k,[P[k].e,P[k].f]));
    print("PURE_WILD_ARITHMETIC_CERTIFICATE_ACCEPTED");
  );
);
if(cnt!=1,error("anti-cyclic conductor-25 layer not unique"));
print("PURE_WILD_D10_COUNT=",cnt);
print("WILD_SEED_DONE");
};
audit();
quit;


==> anc/check_wild_seed.log.txt <==
PARI_VERSION=[2, 15, 5] RAY_CYC=[20, 5] SUBGROUP_COUNT=9
SUBGROUP=1 QUINTIC=x^5 - 10*x^3 - 5*x^2 + 10*x - 1 QUINTIC_GALOIS=[5, 1, 1, "C(5) = 5"] M_DISC=-156250000000000
SUBGROUP=2 QUINTIC=x^5 + 10*x^3 - 10*x^2 - 15*x - 18 QUINTIC_GALOIS=[10, 1, 1, "D(5) = 5:2"] M_DISC=-156250000000000
PURE_WILD_D10_POL=x^10 + 5*x^8 - 10*x^7 - 75*x^6 + 36*x^5 + 815*x^4 - 2050*x^3 + 2150*x^2 - 1200*x + 360 F1_POL=x^5 + 10*x^3 - 10*x^2 - 15*x - 18 F1_DISC=6250000 CONDUCTOR=[[25, 0; 0, 25], []] PRIME5_EF=[[5, 1], [5, 1]]
PURE_WILD_ARITHMETIC_CERTIFICATE_ACCEPTED
SUBGROUP=3 NO_QUINTIC_SUBFIELD=1
SUBGROUP=4 NO_QUINTIC_SUBFIELD=1
SUBGROUP=5 NO_QUINTIC_SUBFIELD=1
SUBGROUP=6 NO_QUINTIC_SUBFIELD=1
PURE_WILD_D10_COUNT=1
WILD_SEED_DONE
  ***   Warning: new stack size = 400000000 (381.470 Mbytes).

